A Finite-Lattice Model from a Reciprocal Cost Action: Spectral and Reflection-Positivity Properties

We study the finite-lattice statistical-mechanical model whose nearest-neighbor bond potential is the reciprocal cost $J(e^\varepsilon)=\cosh\varepsilon-1$, selected by the d'Alembert functional equation under the stated regularity and calibration assumptions. The structural inputs are stated explicitly; once they are fixed, the analysis is rigorous mathematics about the bond action $V(\Delta\phi)=\cosh(\Delta\phi)-1$ on finite boxes in $\mathbb Z^3\times\mathbb Z/8\mathbb Z$. Our main result pairs a negative and a positive statement about reflection positivity. For the continuous noncompact model the natural temporal kernel $K(u)=\exp[-(\cosh u-1)]$ fails the Bochner positive-definiteness test: an interval-certified quadrature gives $\widetilde K(3)<0$. Thus the standard Bochner route to Osterwalder-Schrader reflection positivity is obstructed. For a finite-alphabet variant, with field values restricted to a finite symmetric set $\Phi=v_0\{-N,\ldots,N\}$, reflection positivity holds whenever the finite crossing-bond Toeplitz matrix $(K_{\Phi(v_0,N)})_{a,b}:=K(b-a), a,b\in\Phi$, is positive semidefinite. For $v_0\in\{1.2,1.5,2.5\}$, this is discharged by a rigorous diagonal-dominance certificate uniform in $N$, and the associated one-step transfer operator is then positive and self-adjoint in an explicit reflection-positivity inner product. These finite-volume results do not provide a continuum Wightman theory, Osterwalder-Schrader reconstruction, LSZ scattering, or a continuum mass gap.

==> anc/README.md <==
# Ancillary files for `FiniteLattice_ReciprocalCost.tex`

These ancillary files accompany the arXiv submission.  The compiled
supplement `supplementary_material.pdf` collects the
software/dependency/release information, a complete proof of conditional
discrete-field reflection positivity, reproducible numerical checks, the
full motivation behind the sector-measure extension of the manuscript's
Appendix D, the Lean formalization map and build instructions, and
alternative-text descriptions.  The manuscript is self-contained; these
files are provided for reference, reproducibility, and accessibility.

## Contents

| File | Purpose |
|------|---------|
| `supplementary_material.pdf` | Compiled supplement (reflection-positivity proof, numerics, accessibility) |
| `cb_checks.py` | Optional floating-point checks for Bochner samples and CB($v_0,N$) |
| `cb_checks_results.json` | Saved output of `cb_checks.py` |
| `bochner_interval_certificate.py` | Rigorous Arb ball-arithmetic certificate that $\widetilde K(3)<0$ (Bochner failure, Appendix A) |
| `requirements.txt` | Python dependencies for the numerics scripts |
| `alt_text.txt` | Alternative-text descriptions for all figures (accessibility) |

## Reproduce numerics

From the directory containing these ancillary files:

```bash
python3 -m pip install -r requirements.txt
python3 cb_checks.py
```

The script writes `cb_checks_results.json` and prints Bochner samples and
a coarse bracket for the symbol threshold $v_\ast$.  These are
floating-point reproducibility checks only; the proof of Bochner failure
is the interval-certified appendix theorem.

For a rigorous (validated) reproduction of that certificate, run the
Arb-based script, which encloses $\widetilde K(3)$ in a ball-arithmetic
interval and checks that the upper endpoint is strictly negative:

```bash
python3 bochner_interval_certificate.py
```

This depends on `python-flint>=0.7.0` (linking FLINT/Arb >=3.0), pinned in `requirements.txt`.

## Lean build (optional)

See Appendix C of `FiniteLattice_ReciprocalCost.tex`.  The paper-specific
release is tag `qft-emergence-lean-v1` (recorded commit
`ee41fe40e4137659abfb381496e1d3a3ef0b5cd8`) on
https://github.com/jonwashburn/shape-of-logic .

To reproduce the build locally:

```bash
git clone https://github.com/jonwashburn/shape-of-logic.git
cd shape-of-logic
git checkout ee41fe40e4137659abfb381496e1d3a3ef0b5cd8
lake exe cache get
lake build IndisputableMonolith
```

A clean build is supportive corroboration for the elementary facts also
checked in Lean; the in-text proofs remain the proof of record.


==> anc/alt_text.txt <==
Alt text for: "A Finite-Lattice Model from a Reciprocal Cost Action:
Spectral and Reflection-Positivity Properties" (Washburn and Simons)

FIG. 1: Schematic diagram of the eight-tick time cycle drawn as eight numbered nodes on a ring, split into a right-hand positive-time half and a left-hand negative-time half. A dashed vertical axis marks the two reflection planes, and two thick double-line crossing bonds join the halves at the top and bottom gaps.

FIG. 2: Line plot of the kernel's Fourier transform against frequency. The curve starts at a positive peak of about 2.3 at zero frequency, decreases smoothly, and crosses below zero near frequency three. A zoomed inset shows the full shallow negative well: it bottoms out at about negative 0.026 near frequency 3.4 and returns toward zero by frequency 4.6, with the rigorously certified negative value at frequency three (about negative 0.0048) marked on its near shoulder. Because the transform takes negative values, the positive-definiteness (Bochner) test fails.

FIG. 3: Line plot, with a logarithmic vertical axis, of the diagonal-dominance slack and its closed-form upper bound against the field spacing. Both curves decrease as the spacing grows; a shaded region below a horizontal threshold line marks where the certificate guarantees positive definiteness. Three certified spacings are marked.


==> anc/bochner_interval_certificate.py <==
#!/usr/bin/env python3
r"""
Rigorous interval (ball-arithmetic) certificate for the Bochner failure of the
reciprocal-cost temporal kernel

    K(u) = exp[-(cosh(u) - 1)] = exp(1 - cosh u),

used in FiniteLattice_ReciprocalCost, Appendix A (Theorem "Certified negativity at
xi = 3").  The script reproduces the validated enclosure of the Fourier
transform

    Ktilde(3) = \int_R K(u) e^{-3 i u} du = 2 \int_0^\infty exp(1 - cosh u) cos(3u) du

and verifies that the upper endpoint of the enclosure is strictly negative, so
that K is not positive definite on R (Bochner's theorem).

Method.  The finite part 2 \int_0^5 exp(1 - cosh u) cos(3u) du is enclosed with
Arb's rigorous adaptive integrator (acb_calc_integrate), exposed through
python-flint as acb.integral; this returns a midpoint-radius ball that provably
contains the exact integral (F. Johansson, "Arb: efficient arbitrary-precision
midpoint-radius interval arithmetic", IEEE TC 66(8):1281-1292, 2017).  The
omitted tail is bounded analytically: for u >= 5, cosh u >= e^u / 2 and
e^u >= e^5 (1 + (u - 5)), whence

    | 2 \int_5^\infty exp(1 - cosh u) cos(3u) du |
        <= 2 \int_5^\infty exp(1 - e^u / 2) du
        <= (4 / e^5) exp(1 - e^5 / 2) < 5e-34,

which is far below the width of the displayed enclosure.

Requirements: python-flint >= 0.7.0 (links FLINT 3.x, which incorporates Arb).
Install with
    python3 -m pip install python-flint

Reproduces the enclosure in Eq. (A1) of the manuscript; cf. the recorded
commit cited in Appendix C.
"""

from __future__ import annotations

import sys

try:
    import flint
except ImportError:  # pragma: no cover
    sys.exit(
        "python-flint is required: run `python3 -m pip install python-flint`.\n"
        "It provides the Arb ball-arithmetic integrator used for the certificate."
    )

acb = flint.acb
arb = flint.arb

# Manuscript-reported enclosure, Eq. (A1), for 2 \int_0^5 exp(1 - cosh u) cos(3u) du.
PAPER_LO = "-0.004817599594096"
PAPER_HI = "-0.004817599594055"

# Analytic bound on the omitted tail |2 \int_5^\infty ...| (see docstring).
TAIL_BOUND = "5e-34"


def integrand(z, order):
    """f(z) = exp(1 - cosh z) cos(3 z) as an entire acb function.

    The second argument `order` is supplied by Arb's Taylor-model integrator;
    the integrand is entire, so no branch handling is needed.
    """
    return (1 - z.cosh()).exp() * (3 * z).cos()


def certify(prec_bits: int = 256) -> dict:
    """Return a dict with the validated enclosure of Ktilde(3) and a verdict."""
    flint.ctx.prec = prec_bits

    # Rigorous enclosure of the finite part 2 \int_0^5 f(u) du.
    finite = (2 * acb.integral(integrand, acb(0), acb(5))).real

    # Widen by the certified tail (ball centered at 0, radius 5e-34) so that the
    # enclosure provably contains Ktilde(3) on all of R.
    tail = arb(0, float(TAIL_BOUND))
    ktilde3 = finite + tail

    # Arb's `< 0` is rigorous: it is True only if the entire ball lies below 0.
    negative = bool(ktilde3 < 0)
    lower = float(ktilde3.lower())
    upper = float(ktilde3.upper())
    inside_paper = (lower >= float(PAPER_LO)) and (upper <= float(PAPER_HI))

    return {
        "prec_bits": prec_bits,
        "finite_part": finite.str(20, radius=True),
        "Ktilde(3)": ktilde3.str(20, radius=True),
        "lower_endpoint": f"{lower:.18e}",
        "upper_endpoint": f"{upper:.18e}",
        "strictly_negative": negative,
        "inside_paper_interval": inside_paper,
    }


def main() -> int:
    result = certify()
    print("Bochner interval certificate for Ktilde(3) = 2 int_0^inf e^{1-cosh u} cos(3u) du")
    print(f"  working precision        : {result['prec_bits']} bits")
    print(f"  2 int_0^5 (Arb enclosure): {result['finite_part']}")
    print(f"  Ktilde(3) enclosure      : {result['Ktilde(3)']}")
    print(f"  rigorous endpoints       : [{result['lower_endpoint']}, {result['upper_endpoint']}]")
    print(f"  manuscript interval (A1) : [{PAPER_LO}, {PAPER_HI}]")
    print(f"  strictly negative        : {result['strictly_negative']}")
    print(f"  inside manuscript interval: {result['inside_paper_interval']}")
    if not result["strictly_negative"]:
        print("FAIL: enclosure does not certify Ktilde(3) < 0", file=sys.stderr)
        return 1
    print("PASS: Ktilde(3) < 0 is rigorously certified; CB (Bochner) fails.")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/cb_checks.py <==
#!/usr/bin/env python3
"""
Numerical checks for the reciprocal-cost temporal kernel
  K(u) = exp[-(cosh(u) - 1)]
used in FiniteLattice_ReciprocalCost (Appendix B, Reproducibility and
Consolidated Notes).

Requirements: numpy, scipy
"""

from __future__ import annotations

import json
import math
from pathlib import Path

import numpy as np
from scipy import integrate


def K(u: np.ndarray) -> np.ndarray:
    # For large |u|, cosh(u) overflows float64 and exp(-(cosh u - 1)) underflows
    # to its correct value 0; the overflow is benign, so silence the warning.
    with np.errstate(over="ignore"):
        return np.exp(-(np.cosh(u) - 1.0))


def K_hat_bessel(xi: float) -> float:
    """Reference value via numerical quadrature (closed form uses K_{i xi}(1))."""
    return K_hat_quadrature(xi)


def K_hat_quadrature(xi: float, limit: int = 200) -> float:
    integrand = lambda u: K(u) * np.exp(-1j * xi * u)
    val, _ = integrate.quad(lambda u: integrand(u).real, -np.inf, np.inf, limit=limit)
    return float(val)


def cb_matrix(v0: float, N: int) -> np.ndarray:
    idx = np.arange(-N, N + 1)
    diffs = (idx[:, None] - idx[None, :]) * v0
    return K(diffs)


def min_eigenvalue(v0: float, N: int) -> float:
    w = np.linalg.eigvalsh(cb_matrix(v0, N))
    return float(w.min())


def symbol_min(v0: float, kmax: int = 300, n_theta: int = 4001) -> tuple[float, float]:
    thetas = np.linspace(0.0, np.pi, n_theta)
    ks = np.arange(-kmax, kmax + 1)
    f = np.zeros_like(thetas, dtype=float)
    for k in ks:
        f += K(k * v0) * np.cos(k * thetas)
    return float(f.min()), float(f.max())


def main() -> None:
    out: dict = {}

    # Bochner failure on R
    probe_xi = [2.5, 3.0, 3.5]
    out["bochner"] = {
        "formula": "K_hat(xi) = 2 e K_{i xi}(1)",
        "samples": [
            {"xi": xi, "K_hat_bessel": K_hat_bessel(xi), "K_hat_quad": K_hat_quadrature(xi)}
            for xi in probe_xi
        ],
    }

    # Discrete CB(v0, N) spot checks (Remark CB-direct in main text)
    spot_checks = [
        (1.5, list(range(1, 201))),
        (1.2, list(range(1, 11))),
        (2.5, [1, 2, 5, 10, 20, 50, 100, 200]),
        (1.0, [1, 2, 3, 4, 5]),
        (0.5, [1, 2, 3]),
    ]
    out["cb_eigenvalues"] = []
    for v0, N_list in spot_checks:
        for N in N_list:
            lam_min = min_eigenvalue(v0, N)
            out["cb_eigenvalues"].append(
                {"v0": v0, "N": N, "lambda_min": lam_min, "CB_holds": lam_min >= -1e-12}
            )

    # Symbol threshold search (coarse)
    v0_grid = np.linspace(1.04, 1.08, 41)
    symbol_rows = []
    for v0 in v0_grid:
        fmin, fmax = symbol_min(float(v0))
        symbol_rows.append({"v0": float(v0), "f_min": fmin, "f_max": fmax})
    out["symbol_scan"] = symbol_rows

    # Bisection-style bracket for v_* where f_min >= 0 on grid
    good = [r for r in symbol_rows if r["f_min"] >= 0.0]
    bad = [r for r in symbol_rows if r["f_min"] < 0.0]
    if good and bad:
        out["v_star_bracket"] = {
            "v0_fails": max(r["v0"] for r in bad),
            "v0_passes": min(r["v0"] for r in good),
        }

    path = Path(__file__).with_name("cb_checks_results.json")
    path.write_text(json.dumps(out, indent=2), encoding="utf-8")
    print(f"Wrote {path}")
    print("Bochner samples:")
    for row in out["bochner"]["samples"]:
        print(
            f"  xi={row['xi']}: bessel={row['K_hat_bessel']:.6e}, "
            f"quad={row['K_hat_quad']:.6e}"
        )
    if "v_star_bracket" in out:
        b = out["v_star_bracket"]
        print(f"v_* bracket on scanned grid: ({b['v0_fails']}, {b['v0_passes']})")


if __name__ == "__main__":
    main()


==> anc/cb_checks_results.json <==
{
  "bochner": {
    "formula": "K_hat(xi) = 2 e K_{i xi}(1)",
    "samples": [
      {
        "xi": 2.5,
        "K_hat_bessel": 0.12375538908149308,
        "K_hat_quad": 0.12375538908149308
      },
      {
        "xi": 3.0,
        "K_hat_bessel": -0.004817599594075447,
        "K_hat_quad": -0.004817599594075447
      },
      {
        "xi": 3.5,
        "K_hat_bessel": -0.025545993458697916,
        "K_hat_quad": -0.025545993458697916
      }
    ]
  },
  "cb_eigenvalues": [
    {
      "v0": 1.5,
      "N": 1,
      "lambda_min": 0.6343189231561049,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 2,
      "lambda_min": 0.5521979084371593,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 3,
      "lambda_min": 0.5223108598483773,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 4,
      "lambda_min": 0.5082735043484478,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 5,
      "lambda_min": 0.500593931804562,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 6,
      "lambda_min": 0.49594487582276,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 7,
      "lambda_min": 0.4929200042671011,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 8,
      "lambda_min": 0.49084277310972096,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 9,
      "lambda_min": 0.48935525210519343,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 10,
      "lambda_min": 0.488253748723437,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 11,
      "lambda_min": 0.48741544978862256,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 12,
      "lambda_min": 0.48676274847048906,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 13,
      "lambda_min": 0.48624465864707506,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 14,
      "lambda_min": 0.48582656703288346,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 15,
      "lambda_min": 0.48548430795106884,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 16,
      "lambda_min": 0.4852005963327168,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 17,
      "lambda_min": 0.48496280444303247,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 18,
      "lambda_min": 0.48476153358391594,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 19,
      "lambda_min": 0.4845896718031118,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 20,
      "lambda_min": 0.48444175743162826,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 21,
      "lambda_min": 0.48431354006923083,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 22,
      "lambda_min": 0.48420167200275666,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 23,
      "lambda_min": 0.4841034875830094,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 24,
      "lambda_min": 0.48401684303421455,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 25,
      "lambda_min": 0.4839399984940103,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 26,
      "lambda_min": 0.483871530024666,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 27,
      "lambda_min": 0.4838102631989672,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 28,
      "lambda_min": 0.48375522242060137,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 29,
      "lambda_min": 0.4837055918589047,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 30,
      "lambda_min": 0.4836606850529238,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 31,
      "lambda_min": 0.4836199210539294,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 32,
      "lambda_min": 0.4835828055471168,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 33,
      "lambda_min": 0.4835489157993744,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 34,
      "lambda_min": 0.48351788857195893,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 35,
      "lambda_min": 0.48348941034898085,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 36,
      "lambda_min": 0.4834632093881848,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 37,
      "lambda_min": 0.48343904921575753,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 38,
      "lambda_min": 0.48341672327298313,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 39,
      "lambda_min": 0.48339605048742645,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 40,
      "lambda_min": 0.4833768715905808,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 41,
      "lambda_min": 0.48335904604157937,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 42,
      "lambda_min": 0.4833424494456049,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 43,
      "lambda_min": 0.4833269713781224,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 44,
      "lambda_min": 0.48331251354363913,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 45,
      "lambda_min": 0.4832989882114719,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 46,
      "lambda_min": 0.48328631688190404,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 47,
      "lambda_min": 0.4832744291447474,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 48,
      "lambda_min": 0.4832632616992376,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 49,
      "lambda_min": 0.48325275750971775,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 50,
      "lambda_min": 0.48324286507602376,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 51,
      "lambda_min": 0.4832335378011127,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 52,
      "lambda_min": 0.48322473344139055,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 53,
      "lambda_min": 0.48321641362760853,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 54,
      "lambda_min": 0.483208543446168,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 55,
      "lambda_min": 0.48320109107227144,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 56,
      "lambda_min": 0.4831940274477218,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 57,
      "lambda_min": 0.48318732599725683,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 58,
      "lambda_min": 0.4831809623782484,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 59,
      "lambda_min": 0.48317491425934983,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 60,
      "lambda_min": 0.4831691611243276,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 61,
      "lambda_min": 0.48316368409786264,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 62,
      "lambda_min": 0.48315846579054106,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 63,
      "lambda_min": 0.48315349016066955,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 64,
      "lambda_min": 0.48314874239084993,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 65,
      "lambda_min": 0.4831442087775428,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 66,
      "lambda_min": 0.48313987663208313,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 67,
      "lambda_min": 0.48313573419180494,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 68,
      "lambda_min": 0.4831317705401176,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 69,
      "lambda_min": 0.4831279755345148,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 70,
      "lambda_min": 0.48312433974163027,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 71,
      "lambda_min": 0.4831208543785611,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 72,
      "lambda_min": 0.48311751125978236,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 73,
      "lambda_min": 0.4831143027490414,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 74,
      "lambda_min": 0.4831112217157183,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 75,
      "lambda_min": 0.48310826149517405,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 76,
      "lambda_min": 0.4831054158526824,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 77,
      "lambda_min": 0.48310267895057385,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 78,
      "lambda_min": 0.4831000453182768,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 79,
      "lambda_min": 0.4830975098249587,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 80,
      "lambda_min": 0.48309506765451876,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 81,
      "lambda_min": 0.4830927142827036,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 82,
      "lambda_min": 0.48309044545613766,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 83,
      "lambda_min": 0.48308825717309306,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 84,
      "lambda_min": 0.48308614566583097,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 85,
      "lambda_min": 0.48308410738437696,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 86,
      "lambda_min": 0.48308213898158664,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 87,
      "lambda_min": 0.4830802372993999,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 88,
      "lambda_min": 0.4830783993561627,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 89,
      "lambda_min": 0.4830766223349375,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 90,
      "lambda_min": 0.4830749035726996,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 91,
      "lambda_min": 0.4830732405503575,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 92,
      "lambda_min": 0.48307163088351673,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 93,
      "lambda_min": 0.48307007231392857,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 94,
      "lambda_min": 0.4830685627015651,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 95,
      "lambda_min": 0.4830671000172702,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 96,
      "lambda_min": 0.4830656823359387,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 97,
      "lambda_min": 0.4830643078301755,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 98,
      "lambda_min": 0.48306297476440757,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 99,
      "lambda_min": 0.4830616814894004,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 100,
      "lambda_min": 0.48306042643715635,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 101,
      "lambda_min": 0.48305920811615793,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 102,
      "lambda_min": 0.4830580251069375,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 103,
      "lambda_min": 0.4830568760579369,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 104,
      "lambda_min": 0.48305575968164877,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 105,
      "lambda_min": 0.48305467475100816,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 106,
      "lambda_min": 0.4830536200960169,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 107,
      "lambda_min": 0.4830525946005906,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 108,
      "lambda_min": 0.48305159719960444,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 109,
      "lambda_min": 0.48305062687612516,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 110,
      "lambda_min": 0.4830496826588185,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 111,
      "lambda_min": 0.4830487636195178,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 112,
      "lambda_min": 0.48304786887094253,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 113,
      "lambda_min": 0.4830469975645548,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 114,
      "lambda_min": 0.4830461488885474,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 115,
      "lambda_min": 0.48304532206595324,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 116,
      "lambda_min": 0.4830445163528645,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 117,
      "lambda_min": 0.48304373103676107,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 118,
      "lambda_min": 0.4830429654349325,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 119,
      "lambda_min": 0.4830422188929955,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 120,
      "lambda_min": 0.48304149078349434,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 121,
      "lambda_min": 0.48304078050458193,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 122,
      "lambda_min": 0.4830400874787771,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 123,
      "lambda_min": 0.4830394111517876,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 124,
      "lambda_min": 0.4830387509914057,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 125,
      "lambda_min": 0.48303810648645623,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 126,
      "lambda_min": 0.48303747714581036,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 127,
      "lambda_min": 0.48303686249744754,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 128,
      "lambda_min": 0.48303626208757117,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 129,
      "lambda_min": 0.48303567547977155,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 130,
      "lambda_min": 0.48303510225423013,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 131,
      "lambda_min": 0.4830345420069706,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 132,
      "lambda_min": 0.48303399434914646,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 133,
      "lambda_min": 0.4830334589063648,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 134,
      "lambda_min": 0.483032935318049,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 135,
      "lambda_min": 0.48303242323682744,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 136,
      "lambda_min": 0.4830319223279613,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 137,
      "lambda_min": 0.48303143226879536,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 138,
      "lambda_min": 0.48303095274823826,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 139,
      "lambda_min": 0.48303048346626903,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 140,
      "lambda_min": 0.4830300241334676,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 141,
      "lambda_min": 0.48302957447056905,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 142,
      "lambda_min": 0.4830291342080381,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 143,
      "lambda_min": 0.4830287030856664,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 144,
      "lambda_min": 0.4830282808521857,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 145,
      "lambda_min": 0.4830278672649038,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 146,
      "lambda_min": 0.48302746208935593,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 147,
      "lambda_min": 0.48302706509896937,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 148,
      "lambda_min": 0.4830266760747516,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 149,
      "lambda_min": 0.4830262948049821,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 150,
      "lambda_min": 0.48302592108492987,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 151,
      "lambda_min": 0.4830255547165761,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 152,
      "lambda_min": 0.48302519550835044,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 153,
      "lambda_min": 0.4830248432748831,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 154,
      "lambda_min": 0.4830244978367643,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 155,
      "lambda_min": 0.48302415902031604,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 156,
      "lambda_min": 0.4830238266573735,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 157,
      "lambda_min": 0.4830235005850766,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 158,
      "lambda_min": 0.48302318064567096,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 159,
      "lambda_min": 0.4830228666863154,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 160,
      "lambda_min": 0.48302255855890147,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 161,
      "lambda_min": 0.48302225611987765,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 162,
      "lambda_min": 0.483021959230082,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 163,
      "lambda_min": 0.4830216677545821,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 164,
      "lambda_min": 0.48302138156252244,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 165,
      "lambda_min": 0.4830211005269764,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 166,
      "lambda_min": 0.4830208245248063,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 167,
      "lambda_min": 0.48302055343652933,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 168,
      "lambda_min": 0.48302028714618506,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 169,
      "lambda_min": 0.4830200255412149,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 170,
      "lambda_min": 0.48301976851234235,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 171,
      "lambda_min": 0.4830195159534564,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 172,
      "lambda_min": 0.4830192677615055,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 173,
      "lambda_min": 0.48301902383639045,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 174,
      "lambda_min": 0.48301878408086313,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 175,
      "lambda_min": 0.48301854840043107,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 176,
      "lambda_min": 0.4830183167032628,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 177,
      "lambda_min": 0.4830180889000997,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 178,
      "lambda_min": 0.4830178649041694,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 179,
      "lambda_min": 0.4830176446311021,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 180,
      "lambda_min": 0.48301742799885355,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 181,
      "lambda_min": 0.4830172149276262,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 182,
      "lambda_min": 0.4830170053397976,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 183,
      "lambda_min": 0.48301679915984846,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 184,
      "lambda_min": 0.4830165963142944,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 185,
      "lambda_min": 0.48301639673162244,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 186,
      "lambda_min": 0.48301620034222487,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 187,
      "lambda_min": 0.48301600707834186,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 188,
      "lambda_min": 0.4830158168740006,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 189,
      "lambda_min": 0.48301562966495964,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 190,
      "lambda_min": 0.4830154453886559,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 191,
      "lambda_min": 0.4830152639841497,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 192,
      "lambda_min": 0.4830150853920769,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 193,
      "lambda_min": 0.48301490955459964,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 194,
      "lambda_min": 0.483014736415359,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 195,
      "lambda_min": 0.48301456591942943,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 196,
      "lambda_min": 0.4830143980132768,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 197,
      "lambda_min": 0.48301423264471477,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 198,
      "lambda_min": 0.4830140697628657,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 199,
      "lambda_min": 0.4830139093181203,
      "CB_holds": true
    },
    {
      "v0": 1.5,
      "N": 200,
      "lambda_min": 0.4830137512620993,
      "CB_holds": true
    },
    {
      "v0": 1.2,
      "N": 1,
      "lambda_min": 0.37651311634738366,
      "CB_holds": true
    },
    {
      "v0": 1.2,
      "N": 2,
      "lambda_min": 0.24221282427586963,
      "CB_holds": true
    },
    {
      "v0": 1.2,
      "N": 3,
      "lambda_min": 0.19414648956903682,
      "CB_holds": true
    },
    {
      "v0": 1.2,
      "N": 4,
      "lambda_min": 0.17175816519276824,
      "CB_holds": true
    },
    {
      "v0": 1.2,
      "N": 5,
      "lambda_min": 0.15956972996576535,
      "CB_holds": true
    },
    {
      "v0": 1.2,
      "N": 6,
      "lambda_min": 0.15221458972834612,
      "CB_holds": true
    },
    {
      "v0": 1.2,
      "N": 7,
      "lambda_min": 0.14743968993219506,
      "CB_holds": true
    },
    {
      "v0": 1.2,
      "N": 8,
      "lambda_min": 0.1441660684038763,
      "CB_holds": true
    },
    {
      "v0": 1.2,
      "N": 9,
      "lambda_min": 0.14182475127918875,
      "CB_holds": true
    },
    {
      "v0": 1.2,
      "N": 10,
      "lambda_min": 0.1400927363108211,
      "CB_holds": true
    },
    {
      "v0": 2.5,
      "N": 1,
      "lambda_min": 0.991651854740335,
      "CB_holds": true
    },
    {
      "v0": 2.5,
      "N": 2,
      "lambda_min": 0.9897756519075932,
      "CB_holds": true
    },
    {
      "v0": 2.5,
      "N": 5,
      "lambda_min": 0.9885962215008148,
      "CB_holds": true
    },
    {
      "v0": 2.5,
      "N": 10,
      "lambda_min": 0.9883141084235013,
      "CB_holds": true
    },
    {
      "v0": 2.5,
      "N": 20,
      "lambda_min": 0.9882269518920627,
      "CB_holds": true
    },
    {
      "v0": 2.5,
      "N": 50,
      "lambda_min": 0.988199539134759,
      "CB_holds": true
    },
    {
      "v0": 2.5,
      "N": 100,
      "lambda_min": 0.9881953675395577,
      "CB_holds": true
    },
    {
      "v0": 2.5,
      "N": 200,
      "lambda_min": 0.9881943002657049,
      "CB_holds": true
    },
    {
      "v0": 1.0,
      "N": 1,
      "lambda_min": 0.20937436505397078,
      "CB_holds": true
    },
    {
      "v0": 1.0,
      "N": 2,
      "lambda_min": 0.0667985411891013,
      "CB_holds": true
    },
    {
      "v0": 1.0,
      "N": 3,
      "lambda_min": 0.019999621901582006,
      "CB_holds": true
    },
    {
      "v0": 1.0,
      "N": 4,
      "lambda_min": -0.000816000872850916,
      "CB_holds": false
    },
    {
      "v0": 1.0,
      "N": 5,
      "lambda_min": -0.01183830317387829,
      "CB_holds": false
    },
    {
      "v0": 0.5,
      "N": 1,
      "lambda_min": 0.012268204774850671,
      "CB_holds": true
    },
    {
      "v0": 0.5,
      "N": 2,
      "lambda_min": -0.001543424154306419,
      "CB_holds": false
    },
    {
      "v0": 0.5,
      "N": 3,
      "lambda_min": -0.007168130321378857,
      "CB_holds": false
    }
  ],
  "symbol_scan": [
    {
      "v0": 1.04,
      "f_min": -0.01390313211174507,
      "f_max": 2.2005745741077396
    },
    {
      "v0": 1.041,
      "f_min": -0.013263709013749243,
      "f_max": 2.198468539330934
    },
    {
      "v0": 1.042,
      "f_min": -0.01262002451686174,
      "f_max": 2.1963667724818885
    },
    {
      "v0": 1.0430000000000001,
      "f_min": -0.01197209269884271,
      "f_max": 2.1942692620430866
    },
    {
      "v0": 1.044,
      "f_min": -0.011319927723600442,
      "f_max": 2.1921759964956666
    },
    {
      "v0": 1.045,
      "f_min": -0.010663543839794887,
      "f_max": 2.1900869643191343
    },
    {
      "v0": 1.046,
      "f_min": -0.010002955379454498,
      "f_max": 2.1880021539910848
    },
    {
      "v0": 1.0470000000000002,
      "f_min": -0.009338176756603147,
      "f_max": 2.185921553986952
    },
    {
      "v0": 1.048,
      "f_min": -0.008669222465893793,
      "f_max": 2.183845152779745
    },
    {
      "v0": 1.049,
      "f_min": -0.007996107081257349,
      "f_max": 2.1817729388398206
    },
    {
      "v0": 1.05,
      "f_min": -0.0073188452545591845,
      "f_max": 2.1797049006346514
    },
    {
      "v0": 1.0510000000000002,
      "f_min": -0.006637451714267542,
      "f_max": 2.177641026628616
    },
    {
      "v0": 1.052,
      "f_min": -0.005951941264131381,
      "f_max": 2.1755813052827944
    },
    {
      "v0": 1.053,
      "f_min": -0.005262328781869426,
      "f_max": 2.1735257250547773
    },
    {
      "v0": 1.054,
      "f_min": -0.004568629217867911,
      "f_max": 2.1714742743984896
    },
    {
      "v0": 1.0550000000000002,
      "f_min": -0.003870857593891098,
      "f_max": 2.169426941764019
    },
    {
      "v0": 1.056,
      "f_min": -0.003169029001802254,
      "f_max": 2.1673837155974676
    },
    {
      "v0": 1.057,
      "f_min": -0.0024631586022889397,
      "f_max": 2.165344584340797
    },
    {
      "v0": 1.058,
      "f_min": -0.0017532616236075776,
      "f_max": 2.163309536431703
    },
    {
      "v0": 1.0590000000000002,
      "f_min": -0.0010393533603323226,
      "f_max": 2.1612785603034914
    },
    {
      "v0": 1.06,
      "f_min": -0.00032144917211465165,
      "f_max": 2.159251644384965
    },
    {
      "v0": 1.061,
      "f_min": 0.0004004355175455728,
      "f_max": 2.157228777100325
    },
    {
      "v0": 1.062,
      "f_min": 0.0011262852225195359,
      "f_max": 2.155209946869079
    },
    {
      "v0": 1.0630000000000002,
      "f_min": 0.001856084395259986,
      "f_max": 2.1531951421059636
    },
    {
      "v0": 1.064,
      "f_min": 0.0025898174279980705,
      "f_max": 2.15118435122088
    },
    {
      "v0": 1.065,
      "f_min": 0.0033274686539364246,
      "f_max": 2.1491775626188265
    },
    {
      "v0": 1.066,
      "f_min": 0.004069022348427459,
      "f_max": 2.14717476469986
    },
    {
      "v0": 1.0670000000000002,
      "f_min": 0.0048144627301422915,
      "f_max": 2.1451759458590547
    },
    {
      "v0": 1.068,
      "f_min": 0.005563773962232754,
      "f_max": 2.143181094486474
    },
    {
      "v0": 1.069,
      "f_min": 0.006316940153481662,
      "f_max": 2.141190198967155
    },
    {
      "v0": 1.07,
      "f_min": 0.007073945359442827,
      "f_max": 2.1392032476811007
    },
    {
      "v0": 1.0710000000000002,
      "f_min": 0.007834773583573174,
      "f_max": 2.13722022900328
    },
    {
      "v0": 1.072,
      "f_min": 0.008599408778355622,
      "f_max": 2.1352411313036437
    },
    {
      "v0": 1.073,
      "f_min": 0.009367834846409413,
      "f_max": 2.1332659429471414
    },
    {
      "v0": 1.074,
      "f_min": 0.010140035641594413,
      "f_max": 2.1312946522937546
    },
    {
      "v0": 1.0750000000000002,
      "f_min": 0.010915994970106056,
      "f_max": 2.129327247698536
    },
    {
      "v0": 1.076,
      "f_min": 0.011695696591556216,
      "f_max": 2.1273637175116598
    },
    {
      "v0": 1.077,
      "f_min": 0.012479124220052859,
      "f_max": 2.1254040500784765
    },
    {
      "v0": 1.078,
      "f_min": 0.01326626152526339,
      "f_max": 2.123448233739582
    },
    {
      "v0": 1.0790000000000002,
      "f_min": 0.014057092133472586,
      "f_max": 2.1214962568308926
    },
    {
      "v0": 1.08,
      "f_min": 0.01485159962862951,
      "f_max": 2.119548107683732
    }
  ],
  "v_star_bracket": {
    "v0_fails": 1.06,
    "v0_passes": 1.061
  }
}

==> anc/requirements.txt <==
numpy>=1.20
scipy>=1.7
# For bochner_interval_certificate.py (rigorous Arb ball-arithmetic enclosure).
# python-flint 0.7+ links FLINT 3.x, which incorporates Arb.
python-flint>=0.7.0

